Heterotic Footprints in Classical Gravity: PM dynamics from On-Shell soft amplitudes at one loop

We study classical scattering of charged black holes in Einstein-Maxwell-Dilaton (EMD) theory. Working in the classical (Post-Minkowskian) regime, we extract the conservative two-body potential by expanding the one loop amplitudes in the soft regime. We show explicitly that, as in GR, the relevant soft amplitudes are infrared (IR) finite once the long-range interactions are consistently treated via Lippmann-Schwinger equation and the associated IR subtraction. The scattering angle is then obtained from the eikonal exponentiation of the soft amplitude. Our results track the separate roles of electromagnetic and dilatonic charges in both the conservative dynamics and the eikonal phase, and they reduce smoothly to the GR limit when the charges and dilaton coupling are switched off. Where applicable, we compare with existing results in the literature and find agreement. These findings provide amplitude-based benchmarks for compact-object dynamics in EMD and furnish building blocks for waveform modeling in beyond-GR scenarios.

==> anc/numerators_emd.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    291036,       7710]
NotebookOptionsPosition[    289056,       7673]
NotebookOutlinePosition[    289592,       7692]
CellTagsIndexPosition[    289549,       7689]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 FormBox[
  RowBox[{"\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d", "=", " ", "dimension"}], "\[IndentingNewLine]", 
    RowBox[{"A", "=", 
     RowBox[{"(", 
      RowBox[{"d", "-", "2"}], ")"}]}], "\n", 
    RowBox[{"Z", "=", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["m", "_"], "1"], " ", 
       SubscriptBox[
        OverscriptBox["m", "_"], "2"], " ", "y"}], "-", 
      FractionBox[
       SuperscriptBox["q", "2"], "4"]}]}]}]}], TraditionalForm]], "Text",
 CellChangeTimes->{{3.9689258113070107`*^9, 3.968925814024437*^9}, {
   3.9689259236457767`*^9, 3.9689259328082066`*^9}, 
   3.968925973053726*^9},ExpressionUUID->"3abc71af-8449-d340-b339-\
43ef946553ed"],

Cell[CellGroupData[{

Cell["Box and Cross Box ", "Subsection",
 CellChangeTimes->{{3.968917882146448*^9, 3.968917897493984*^9}, 
   3.968919652144451*^9},ExpressionUUID->"227b0276-c405-7642-a542-\
9bb6f9015977"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num1a", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SubscriptBox["g", "c"]}], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"e", " ", 
       SubscriptBox["\[Alpha]", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"e", " ", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "Z"}], "+", 
      SubscriptBox["\[Rho]", "1"], "-", 
      SubscriptBox["\[Rho]", "3"], "-", 
      SubscriptBox["\[Rho]", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "Z"}], "+", 
      SubscriptBox["\[Rho]", "2"], "-", 
      SubscriptBox["\[Rho]", "3"], "-", 
      SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num1b", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SubscriptBox["g", "c"]}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"e", " ", 
        SubscriptBox["\[Alpha]", "1"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"e", " ", 
        SubscriptBox["\[Alpha]", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Z"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       SubscriptBox["\[Rho]", "1"], "+", 
       SubscriptBox["\[Rho]", "3"], "+", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Z"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       SubscriptBox["\[Rho]", "2"], "+", 
       SubscriptBox["\[Rho]", "3"], "+", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num2a", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"8", "  ", "A", " ", 
       SubsuperscriptBox["m", "p", "2"]}]]}], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SubscriptBox["g", "c"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "  ", "Z"}], "+", 
      SubscriptBox["\[Rho]", "1"], "-", 
      SubscriptBox["\[Rho]", "3"], "-", 
      SubscriptBox["\[Rho]", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "3"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}], " ", "Z"}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "2"], "-", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num2b", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"8", "  ", "A", "  ", 
       SubsuperscriptBox["m", "p", "2"]}]]}], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "2"], " ", "4", " ", 
    SubscriptBox["g", "c"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "Z"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SubscriptBox["\[Rho]", "1"], "+", 
      SubscriptBox["\[Rho]", "3"], "+", 
      SubscriptBox["\[Rho]", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["\[Rho]", "2"], "+", 
         SubscriptBox["\[Rho]", "3"], "+", 
         SubscriptBox[
          OverscriptBox["\[Rho]", "~"], "4"]}], ")"}], " ", "Z"}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "2"], "-", 
            SubscriptBox[
             OverscriptBox["\[Rho]", "~"], "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num2c", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"8", " ", "A", " ", 
       SubsuperscriptBox["m", "p", "2"]}]]}], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "2"], " ", "4", " ", 
    SubscriptBox["g", "c"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "  ", "Z"}], "+", 
      SubscriptBox["\[Rho]", "2"], "-", 
      SubscriptBox["\[Rho]", "3"], "-", 
      SubscriptBox["\[Rho]", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "3"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}], "  ", "Z"}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "1"], "-", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num2d", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"8", " ", "A", "  ", 
        SubsuperscriptBox["m", "p", "2"]}]]}], " ", "e", " ", 
     SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
     SubscriptBox["\[Alpha]", "2"], " ", "4", " ", 
     SubscriptBox["g", "c"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "  ", "Z"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       SubscriptBox["\[Rho]", "2"], "+", 
       SubscriptBox["\[Rho]", "3"], "+", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], " ", 
        SuperscriptBox["Z", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          SubscriptBox["\[Rho]", "1"], "+", 
          SubscriptBox["\[Rho]", "3"], "+", 
          SubscriptBox[
           OverscriptBox["\[Rho]", "~"], "4"]}], ")"}], " ", "Z"}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"]}], "-", 
       RowBox[{"2", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "1"], "-", 
             SubscriptBox[
              OverscriptBox["\[Rho]", "~"], "4"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"2", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"d", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"]}], "-", 
       RowBox[{"d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"]}], "+", 
       RowBox[{"d", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num3a", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "2"], " ", "4", " ", 
      SubscriptBox["g", "c"], " ", 
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "Z"}], "+", 
        SubscriptBox["\[Rho]", "1"], "-", 
        SubscriptBox["\[Rho]", "3"], "-", 
        SubscriptBox["\[Rho]", "4"]}], ")"}]}], 
     SubsuperscriptBox["m", "p", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num3b", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "2"], "  ", "4", " ", 
      SubscriptBox["g", "c"], " ", 
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "Z"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        SubscriptBox["\[Rho]", "1"], "+", 
        SubscriptBox["\[Rho]", "3"], "+", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"]}], ")"}]}], 
     SubsuperscriptBox["m", "p", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num3c", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "2"], " ", "4", " ", 
      SubscriptBox["g", "c"], " ", 
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "Z"}], "+", 
        SubscriptBox["\[Rho]", "2"], "-", 
        SubscriptBox["\[Rho]", "3"], "-", 
        SubscriptBox["\[Rho]", "4"]}], ")"}]}], 
     SubsuperscriptBox["m", "p", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num3d", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", "e", " ", 
       SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
       SubscriptBox["\[Alpha]", "2"], " ", "4", 
       SubscriptBox["g", "c"], " ", 
       SubscriptBox["m", "1"], " ", 
       SubscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "Z"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["\[Rho]", "2"], "+", 
         SubscriptBox["\[Rho]", "3"], "+", 
         SubscriptBox[
          OverscriptBox["\[Rho]", "~"], "4"]}], ")"}]}], 
      SubsuperscriptBox["m", "p", "2"]]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num4a", "=", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["a", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["m", "2", "2"]}], 
    SubsuperscriptBox["m", "p", "4"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num4b", "=", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["a", "4"], " ", 
      SubsuperscriptBox["m", "1", "2"], " ", 
      SubsuperscriptBox["m", "2", "2"]}], 
     SubsuperscriptBox["m", "p", "4"]]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num5a", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "  ", "A", " ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    SuperscriptBox["a", "2"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "3"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}], " ", "Z"}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "1"], "-", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num5b", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "  ", "A", "  ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    SuperscriptBox["a", "2"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "3"], "+", 
         SubscriptBox[
          OverscriptBox["\[Rho]", "~"], "4"]}], ")"}], " ", "Z"}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "1"], "-", 
            SubscriptBox[
             OverscriptBox["\[Rho]", "~"], "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}]}], ")"}]}]}], ";", 
  RowBox[{"num5c", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "  ", "A", "  ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    SuperscriptBox["a", "2"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "3"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}], " ", "Z"}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "2"], "-", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num5d", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "  ", "A", "  ", 
       SubsuperscriptBox["m", "p", "4"]}]], " ", 
     SuperscriptBox["a", "2"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], " ", 
        SuperscriptBox["Z", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          SubscriptBox["\[Rho]", "2"], "+", 
          SubscriptBox["\[Rho]", "3"], "+", 
          SubscriptBox[
           OverscriptBox["\[Rho]", "~"], "4"]}], ")"}], " ", "Z"}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"2", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "2"], "-", 
             SubscriptBox[
              OverscriptBox["\[Rho]", "~"], "4"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"2", " ", "d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"d", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
       RowBox[{"d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"]}], "+", 
       RowBox[{"d", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox[
         OverscriptBox["\[Rho]", "~"], "4"]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num6a", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"64", "  ", 
      SuperscriptBox["A", "2"], " ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "3"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}], " ", "Z"}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "1"], "-", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "3"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}], " ", "Z"}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "2"], "-", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num6b", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"64", "  ", 
      SuperscriptBox["A", "2"], " ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "3"], "+", 
         SubscriptBox[
          OverscriptBox["\[Rho]", "~"], "4"]}], ")"}], " ", "Z"}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "1"], "-", 
            SubscriptBox[
             OverscriptBox["\[Rho]", "~"], "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["Z", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubscriptBox["\[Rho]", "2"], "+", 
         SubscriptBox["\[Rho]", "3"], "+", 
         SubscriptBox[
          OverscriptBox["\[Rho]", "~"], "4"]}], ")"}], " ", "Z"}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "2"], "-", 
            SubscriptBox[
             OverscriptBox["\[Rho]", "~"], "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox[
        OverscriptBox["\[Rho]", "~"], "4"]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9689188357040386`*^9, 3.968918866854992*^9}, {
  3.968918921532139*^9, 3.968918965596691*^9}, {3.9689190402406616`*^9, 
  3.9689190411706753`*^9}, {3.9689190713969307`*^9, 3.9689190722295856`*^9}, {
  3.968919134222048*^9, 
  3.968919163867588*^9}},ExpressionUUID->"fa28bc5d-c9f7-1948-b64c-\
0dfec4a692a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triangles", "Subsection",
 CellChangeTimes->{{3.968919193840994*^9, 
  3.968919195981924*^9}},ExpressionUUID->"16b9ac38-37e7-ef40-8274-\
c5f99a3fdbb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num1a", "=", 
   RowBox[{
    SuperscriptBox["e", "4"], 
    SubsuperscriptBox["\[Alpha]", "1", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", "2", "2"], "  ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SubscriptBox["g", "c"]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SubsuperscriptBox["m", "1", "2"]}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SubscriptBox["\[Rho]", "1"], "+", 
      SubscriptBox["\[Rho]", "2"], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num1b", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"e", " ", 
       SubscriptBox["\[Alpha]", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"e", " ", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SubscriptBox["g", "c"]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SubsuperscriptBox["m", "2", "2"]}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SubscriptBox["\[Rho]", "1"], "+", 
      SubscriptBox["\[Rho]", "2"], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9689192609551163`*^9, 
  3.968919277068344*^9}},ExpressionUUID->"794cded1-a193-f346-b073-\
cd2e7c31756f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num2a1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["A", "2"], " ", 
       SubsuperscriptBox["m", "p", "2"]}]]}], " ", 
    RowBox[{"(", 
     RowBox[{"e", " ", 
      SubscriptBox["\[Alpha]", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"e", " ", 
      SubscriptBox["\[Alpha]", "2"]}], ")"}], "  ", "4", " ", 
    SubscriptBox["g", "c"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"6", " ", "d"}], "+", "12"}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "3"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "6"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "1"]}], ")"}]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"6", " ", "d"}], "+", "12"}], ")"}], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num2a2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["A", "2"], " ", 
       SubsuperscriptBox["m", "p", "2"]}]]}], " ", 
    RowBox[{"(", 
     RowBox[{"e", " ", 
      SubscriptBox["\[Alpha]", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"e", " ", 
      SubscriptBox["\[Alpha]", "2"]}], ")"}], " ", "4", " ", 
    SubscriptBox["g", "c"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"6", " ", "d"}], "+", "12"}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "3"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
          SubscriptBox["\[Rho]", "1"]}], "+", 
         RowBox[{"12", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"6", " ", "d"}], "+", "12"}], ")"}], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num2b1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["A", "2"], " ", 
       SubsuperscriptBox["m", "p", "2"]}]]}], " ", 
    RowBox[{"(", 
     RowBox[{"e", " ", 
      SubscriptBox["\[Alpha]", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"e", " ", 
      SubscriptBox["\[Alpha]", "2"]}], ")"}], " ", "4", " ", 
    SubscriptBox["g", "c"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"6", " ", "d"}], "+", "12"}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "4"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "6"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"-", 
            SubscriptBox["\[Rho]", "1"]}], ")"}]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"6", " ", "d"}], "+", "12"}], ")"}], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num2b2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["A", "2"], " ", 
       SubsuperscriptBox["m", "p", "2"]}]]}], " ", 
    RowBox[{"(", 
     RowBox[{"e", " ", 
      SubscriptBox["\[Alpha]", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"e", " ", 
      SubscriptBox["\[Alpha]", "2"]}], ")"}], " ", "4", " ", 
    SubscriptBox["g", "c"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"6", " ", "d"}], "+", "12"}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "4"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
          SubscriptBox["\[Rho]", "1"]}], "+", 
         RowBox[{"12", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"6", " ", "d"}], "+", "12"}], ")"}], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.96891930216399*^9, 3.968919302725645*^9}, {
  3.968919398288742*^9, 3.9689194000205746`*^9}, {3.968919491847143*^9, 
  3.9689195521997185`*^9}},ExpressionUUID->"c578d380-f6dd-b74d-ab12-\
0ec4382cda30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num3a", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", "  ", 
      SuperscriptBox["A", "3"], "  ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "3"], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"48", " ", "d"}], "-", "76"}], ")"}], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"6", " ", "d"}], "+", "8"}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["m", "2", "4"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
         RowBox[{
          SubscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["\[Rho]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "6"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "3"], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"36", " ", "d"}], "-", "40"}], ")"}], " ", 
             SubsuperscriptBox["m", "1", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"84", " ", "d", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "3"], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"36", " ", "d"}], "-", "40"}], ")"}], " ", 
             SubsuperscriptBox["m", "1", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"], " ", 
             SubscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["d", "2"], " ", 
             SubscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"24", " ", "d", " ", 
             SubscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"16", " ", 
             SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["d", "2"]}], "-", 
               RowBox[{"36", " ", "d"}], "+", "68"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "3"], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"36", " ", "d"}], "-", "40"}], ")"}], " ", 
             SubsuperscriptBox["m", "1", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
       SubsuperscriptBox["m", "2", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"24", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
      RowBox[{"84", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"48", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"60", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"48", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"24", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"24", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "3"], "  ", 
       SuperscriptBox["Z", "2"], "  ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"84", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"48", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"84", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"48", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "3"], " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SubscriptBox["\[Rho]", "1"], "+", 
            SubscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "1"], "+", 
            SubscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Rho]", "3"], "+", 
               SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
      ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num3b", " ", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", "  ", 
      SuperscriptBox["A", "3"], " ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "3"], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"48", " ", "d"}], "-", "76"}], ")"}], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"6", " ", "d"}], "+", "8"}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["m", "1", "4"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["d", "2"]}], "-", 
               RowBox[{"36", " ", "d"}], "+", "68"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "3"], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"36", " ", "d"}], "-", "40"}], ")"}], " ", 
             SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{
          SubscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["\[Rho]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "6"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "3"], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"36", " ", "d"}], "-", "40"}], ")"}], " ", 
             SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"84", " ", "d", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "3"], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"36", " ", "d"}], "-", "40"}], ")"}], " ", 
             SubsuperscriptBox["m", "2", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"], " ", 
             SubscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["d", "2"], " ", 
             SubscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"24", " ", "d", " ", 
             SubscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"16", " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}], " ", 
       SubsuperscriptBox["m", "1", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
      RowBox[{"84", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"48", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"24", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"60", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"48", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "3"], "  ", 
       SuperscriptBox["Z", "2"], "  ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "1", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"84", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"48", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"84", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"48", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"24", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"24", " ", "d", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["q", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "3"], " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SubscriptBox["\[Rho]", "1"], "+", 
            SubscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "1"], "+", 
            SubscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Rho]", "3"], "+", 
               SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
      ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9689193262349377`*^9, 3.968919327854332*^9}, {
  3.9689195804541245`*^9, 
  3.968919593922373*^9}},ExpressionUUID->"39544e8e-a316-b640-9187-\
1bfe6af5b7d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num4b", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", 
      SubsuperscriptBox["m", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "b", " ", 
         SubscriptBox["m", "2"]}]}], ")"}]}], 
     SubsuperscriptBox["m", "p", "4"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num4a", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", 
      SubsuperscriptBox["m", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "b", " ", 
         SubscriptBox["m", "1"]}]}], ")"}]}], 
     SubsuperscriptBox["m", "p", "4"]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.968919606742321*^9, 
  3.9689196102261906`*^9}},ExpressionUUID->"de854e09-45e3-d345-8ad0-\
747d7f9d0c7f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num5a1", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "6"}], ")"}], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "1", "2"]}], "+", 
       SubscriptBox["\[Rho]", "1"], "-", 
       SubscriptBox["\[Rho]", "3"]}], ")"}]}], 
    RowBox[{"A", " ", 
     SubsuperscriptBox["m", "p", "4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num5a2", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "6"}], ")"}], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "1", "2"]}], "+", 
       SubscriptBox["\[Rho]", "2"], "-", 
       SubscriptBox["\[Rho]", "3"]}], ")"}]}], 
    RowBox[{"A", "  ", 
     SubsuperscriptBox["m", "p", "4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num5b1", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "6"}], ")"}], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "2", "2"]}], "+", 
       SubscriptBox["\[Rho]", "1"], "-", 
       SubscriptBox["\[Rho]", "4"]}], ")"}]}], 
    RowBox[{"A", "  ", 
     SubsuperscriptBox["m", "p", "4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num5b2", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "6"}], ")"}], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "2", "2"]}], "+", 
       SubscriptBox["\[Rho]", "2"], "-", 
       SubscriptBox["\[Rho]", "4"]}], ")"}]}], 
    RowBox[{"A", "  ", 
     SubsuperscriptBox["m", "p", "4"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9689193515092907`*^9, 3.968919351892956*^9}, {
  3.968919627131054*^9, 
  3.968919637930193*^9}},ExpressionUUID->"e48f7af5-bced-0347-aa76-\
4c9fbb8fc060"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Penguins", "Subsection",
 CellChangeTimes->{{3.968919660909111*^9, 
  3.9689196625193863`*^9}},ExpressionUUID->"bfe5b102-5beb-8a4c-bedf-\
8dced2858a0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num1a", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "  ", "A", "  ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    SuperscriptBox["a", "2"], " ", 
    SubsuperscriptBox["m", "1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SubscriptBox["\[Rho]", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "4"}], ")"}], " ", 
            SuperscriptBox["q", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], " ", 
          SubscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num1b", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "  ", "A", "  ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    SuperscriptBox["a", "2"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "2"], "+", 
         SubscriptBox["\[Rho]", "3"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num1c", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", "  ", "A", "  ", 
        SubsuperscriptBox["m", "p", "4"]}]]}], 
     SuperscriptBox["a", "2"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SubscriptBox["\[Rho]", "1"], "-", 
          SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Rho]", "2"], "-", 
          SubscriptBox["\[Rho]", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Rho]", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           SubscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           SubscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num2a", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "  ", "A", "  ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    SuperscriptBox["a", "2"], " ", 
    SubsuperscriptBox["m", "2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SubscriptBox["\[Rho]", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "4"}], ")"}], " ", 
            SuperscriptBox["q", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], " ", 
          SubscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], " ", 
          SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num2b", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"4", "  ", "A", "  ", 
       SubsuperscriptBox["m", "p", "4"]}]]}], 
    SuperscriptBox["a", "2"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Rho]", "2"], "-", 
         SubscriptBox["\[Rho]", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["\[Rho]", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          SubscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num2c", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "  ", "A", "  ", 
      SubsuperscriptBox["m", "p", "4"]}]], " ", 
    SuperscriptBox["a", "2"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "2"], "+", 
         SubscriptBox["\[Rho]", "4"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9689197110438595`*^9, 3.968919830168888*^9}, {
  3.968919866455721*^9, 
  3.9689198930846157`*^9}},ExpressionUUID->"8c9af777-8d9f-4043-9743-\
14aadd8c0149"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num3a", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["A", "2"]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"e", " ", 
       SubscriptBox["\[Alpha]", "1"]}], ")"}], "2"], "  ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["g", "c"], " ", 
      SuperscriptBox[
       SubscriptBox["m", "p"], "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "d", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"6", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"20", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"20", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"14", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"24", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"80", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"20", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"20", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"16", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
      RowBox[{"20", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
      RowBox[{"20", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"16", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
       SuperscriptBox["Z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
      RowBox[{"12", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"40", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"24", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"80", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"24", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"80", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "2"], " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubsuperscriptBox["\[Rho]", "1", "2"], "-", 
         SubsuperscriptBox["\[Rho]", "2", "2"], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SubscriptBox["\[Rho]", "4"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "3"], "+", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "2"]}], "+", 
            SubscriptBox["\[Rho]", "3"], "+", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"10", " ", "d", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"10", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"8", " ", "d", " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
         RowBox[{"8", " ", "d", " ", 
          SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "d"}], "-", "10"}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SubscriptBox["\[Rho]", "1"], "-", 
            SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "4"]}], "-", 
         RowBox[{"8", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "4"]}], "+", 
         RowBox[{"8", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "4"]}], "-", 
         RowBox[{
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "-", 
               RowBox[{"10", " ", "d"}], "+", "24"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num3b", " ", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", "  ", 
      SuperscriptBox["A", "2"]}]], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "2"], "  ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SubscriptBox["g", "c"]}], ")"}], "2"], "  ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["g", "c"], " ", 
      SuperscriptBox[
       SubscriptBox["m", "p"], "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"7", " ", "d"}], "+", "14"}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SubscriptBox["\[Rho]", "1"], "+", 
            SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "-", 
               RowBox[{"10", " ", "d"}], "+", "24"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "-", 
               RowBox[{"10", " ", "d"}], "+", "24"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"20", "-", 
               RowBox[{"6", " ", "d"}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"16", " ", "d"}], "+", "44"}], ")"}], " ", 
          SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         RowBox[{"8", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"12", " ", "d", " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
         RowBox[{"12", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"40", " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
         RowBox[{"40", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"7", " ", "d"}], "+", "14"}], ")"}], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"14", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"10", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"10", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"14", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "3"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"6", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"6", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "1", "3"]}], "-", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"20", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num3c", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"32", " ", 
       SuperscriptBox["A", "2"]}]], " ", "e", " ", 
     SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
     SubscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["g", "c"], " ", 
       SuperscriptBox[
        SubscriptBox["m", "p"], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "  ", "Z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "2"], "-", 
             RowBox[{"7", " ", "d"}], "+", "14"}], ")"}], " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SubscriptBox["\[Rho]", "1"], "-", 
             SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "-", 
             SubscriptBox["\[Rho]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["d", "2"], "-", 
                 RowBox[{"16", " ", "d"}], "+", "44"}], ")"}]}], " ", 
              SubscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"40", "-", 
                RowBox[{"12", " ", "d"}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Rho]", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["d", "2"], "-", 
                RowBox[{"10", " ", "d"}], "+", "24"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "d"}], "-", "20"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
           SubsuperscriptBox["\[Rho]", "1", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["d", "2"], "-", 
          RowBox[{"7", " ", "d"}], "+", "14"}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SubscriptBox["\[Rho]", "1"], "-", 
          SubscriptBox["\[Rho]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SubscriptBox["\[Rho]", "1"], "+", 
          SubscriptBox["\[Rho]", "2"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"3", " ", "d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"d", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", "d", " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"14", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"10", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", "d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"10", " ", "d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"14", " ", "d", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "2", "3"]}], "+", 
       RowBox[{"3", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"3", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"3", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"6", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "4"]}], "-", 
       RowBox[{"6", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"]}], "+", 
       RowBox[{"6", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"]}], "-", 
       RowBox[{"6", " ", "d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"]}], "-", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"10", " ", 
        SubsuperscriptBox["\[Rho]", "2", "3"]}], "-", 
       RowBox[{"10", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"10", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"10", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"20", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "4"]}], "+", 
       RowBox[{"20", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"]}], "-", 
       RowBox[{"20", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"]}], "+", 
       RowBox[{"20", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num4a", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", "  ", 
      SuperscriptBox["A", "2"]}]], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["g", "c"], " ", 
      SuperscriptBox[
       SubscriptBox["m", "p"], "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "  ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"7", " ", "d"}], "+", "14"}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SubscriptBox["\[Rho]", "1"], "+", 
            SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "-", 
               RowBox[{"10", " ", "d"}], "+", "24"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "-", 
               RowBox[{"10", " ", "d"}], "+", "24"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"20", "-", 
               RowBox[{"6", " ", "d"}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"16", " ", "d"}], "+", "44"}], ")"}], " ", 
          SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         RowBox[{"8", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"12", " ", "d", " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
         RowBox[{"12", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"40", " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
         RowBox[{"40", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"7", " ", "d"}], "+", "14"}], ")"}], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"14", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"10", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"10", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"14", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "3"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
      RowBox[{"6", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"6", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "1", "3"]}], "-", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"20", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num4b", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", "  ", 
      SuperscriptBox["A", "2"]}]], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
    SubscriptBox["\[Alpha]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["g", "c"], " ", 
      SuperscriptBox[
       SubscriptBox["m", "p"], "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"7", " ", "d"}], "+", "14"}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SubscriptBox["\[Rho]", "1"], "-", 
            SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SubscriptBox["\[Rho]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["d", "2"], "-", 
                RowBox[{"16", " ", "d"}], "+", "44"}], ")"}]}], " ", 
             SubscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"40", "-", 
               RowBox[{"12", " ", "d"}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "-", 
               RowBox[{"10", " ", "d"}], "+", "24"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "d"}], "-", "20"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
          SubsuperscriptBox["\[Rho]", "1", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"7", " ", "d"}], "+", "14"}], ")"}], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", 
         SubscriptBox["\[Rho]", "1"], "+", 
         SubscriptBox["\[Rho]", "2"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"14", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"10", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"10", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"14", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "3"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"6", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"6", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "2", "3"]}], "-", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"20", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num4c", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", "  ", 
      SuperscriptBox["A", "2"]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"e", " ", 
       SubscriptBox["\[Alpha]", "2"]}], ")"}], "2"], "  ", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["g", "c"], " ", 
      SuperscriptBox[
       SubscriptBox["m", "p"], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "d", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"40", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"96", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"20", " ", "d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"40", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"96", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"40", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"96", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"14", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"32", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"32", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"20", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"20", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"16", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"32", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
      RowBox[{"32", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "2"], " ", 
       SuperscriptBox["Z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SubscriptBox["\[Rho]", "1"], "-", 
         SubscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"32", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"32", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"32", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"32", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"32", " ", "d", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"32", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "d", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"12", " ", "d", " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"40", " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"3", " ", "d"}]}], ")"}], " ", 
          SubsuperscriptBox["\[Rho]", "1", "2"]}], "-", 
         RowBox[{"3", " ", "d", " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
         RowBox[{"8", " ", "d", " ", 
          SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
         RowBox[{"8", " ", 
          SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "d"}], "-", "10"}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SubscriptBox["\[Rho]", "1"], "-", 
            SubscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "d"}], "-", "10"}], ")"}], " ", 
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", "d", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "4"]}], "-", 
         RowBox[{"40", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "2"], "  ", "Z", "  ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SubsuperscriptBox["\[Rho]", "1", "2"], "-", 
         SubsuperscriptBox["\[Rho]", "2", "2"], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SubscriptBox["\[Rho]", "4"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "3"], "+", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["\[Rho]", "2"]}], "+", 
            SubscriptBox["\[Rho]", "3"], "+", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  " ", ";"}]}], "Input",
 CellChangeTimes->{{3.9689198981677265`*^9, 
  3.9689199926277504`*^9}},ExpressionUUID->"b98be236-73de-9e4a-afed-\
79dcf4dfc67e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num5a", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", " ", 
         SubscriptBox["\[Alpha]", "1"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
      SubscriptBox["m", "2"], " ", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["g", "c"], " ", 
        SuperscriptBox[
         SubscriptBox["m", "p"], "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         SubsuperscriptBox["m", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SubscriptBox["\[Rho]", "1"], "-", 
           SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
        SuperscriptBox["q", "4"], "-", 
        RowBox[{"12", " ", 
         SubscriptBox["\[Rho]", "3"], " ", 
         SuperscriptBox["q", "2"]}], "-", 
        SubsuperscriptBox["\[Rho]", "1", "2"], "-", 
        SubsuperscriptBox["\[Rho]", "2", "2"], "-", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Rho]", "3"]}], "+", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SubscriptBox["\[Rho]", "3"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num5b", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "e", " ", 
      SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
      SubscriptBox["m", "1"], " ", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["g", "c"], " ", 
        SuperscriptBox[
         SubscriptBox["m", "p"], "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SubscriptBox["\[Rho]", "1"], "+", 
           SubscriptBox["\[Rho]", "2"]}], ")"}], " ", "Z"}], "+", 
        SuperscriptBox["q", "4"], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Rho]", "4"], " ", 
         SuperscriptBox["q", "2"]}], "-", 
        SubsuperscriptBox["\[Rho]", "1", "2"], "+", 
        SubsuperscriptBox["\[Rho]", "2", "2"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Rho]", "1"], " ", 
         SubscriptBox["\[Rho]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num5c", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "e", " ", 
      SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
      SubscriptBox["m", "1"], " ", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["g", "c"], " ", 
        SuperscriptBox[
         SubscriptBox["m", "p"], "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SubscriptBox["\[Rho]", "1"], "-", 
           SubscriptBox["\[Rho]", "2"]}], ")"}], " ", "Z"}], "+", 
        SuperscriptBox["q", "4"], "-", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Rho]", "4"], " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
        SubsuperscriptBox["\[Rho]", "1", "2"], "-", 
        SubsuperscriptBox["\[Rho]", "2", "2"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9689200539954243`*^9, 
  3.9689200850248833`*^9}},ExpressionUUID->"5529b83f-3d99-8349-9309-\
ed35b42e3dbb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num6c", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", " ", 
         SubscriptBox["\[Alpha]", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
      SubscriptBox["m", "1"], " ", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["g", "c"], " ", 
        SuperscriptBox[
         SubscriptBox["m", "p"], "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         SubsuperscriptBox["m", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SubscriptBox["\[Rho]", "1"], "-", 
           SubscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
        SuperscriptBox["q", "4"], "-", 
        RowBox[{"12", " ", 
         SubscriptBox["\[Rho]", "4"], " ", 
         SuperscriptBox["q", "2"]}], "-", 
        SubsuperscriptBox["\[Rho]", "1", "2"], "-", 
        SubsuperscriptBox["\[Rho]", "2", "2"], "-", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Rho]", "4"]}], "+", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SubscriptBox["\[Rho]", "4"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num6b", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "e", " ", 
      SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
      SubscriptBox["m", "2"], " ", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["g", "c"], " ", 
        SuperscriptBox[
         SubscriptBox["m", "p"], "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SubscriptBox["\[Rho]", "1"], "-", 
           SubscriptBox["\[Rho]", "2"]}], ")"}], " ", "Z"}], "+", 
        SuperscriptBox["q", "4"], "-", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Rho]", "3"], " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
        SubsuperscriptBox["\[Rho]", "1", "2"], "-", 
        SubsuperscriptBox["\[Rho]", "2", "2"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num6a", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "e", " ", 
      SubscriptBox["\[Alpha]", "1"], " ", "e", " ", 
      SubscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SubscriptBox["g", "c"]}], ")"}], "2"], " ", 
      SubscriptBox["m", "2"], " ", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["g", "c"], " ", 
        SuperscriptBox[
         SubscriptBox["m", "p"], "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SubscriptBox["\[Rho]", "1"], "+", 
           SubscriptBox["\[Rho]", "2"]}], ")"}], " ", "Z"}], "+", 
        SuperscriptBox["q", "4"], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Rho]", "2"], " ", 
         SuperscriptBox["q", "2"]}], "-", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Rho]", "3"], " ", 
         SuperscriptBox["q", "2"]}], "-", 
        SubsuperscriptBox["\[Rho]", "1", "2"], "+", 
        SubsuperscriptBox["\[Rho]", "2", "2"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Rho]", "1"], " ", 
         SubscriptBox["\[Rho]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SqrtBox["2"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9689201414824924`*^9, 
  3.968920201532425*^9}},ExpressionUUID->"5bb626ff-12f6-2c4b-b32b-\
70fd8f41078d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"num7a", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"64", " ", 
        SuperscriptBox["A", "4"], " ", 
        SubsuperscriptBox["m", "p", "4"]}]]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"224", " ", "d", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"128", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"168", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"464", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"448", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"204", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"624", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"704", " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"156", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"528", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"640", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"448", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"256", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"156", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"320", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"80", " ", "d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"192", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"112", " ", "d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"64", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"16", " ", "d", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"232", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"624", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"576", " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"336", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"928", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"896", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"156", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"528", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"640", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"312", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"1056", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"256", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"896", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"148", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"208", " ", "d", " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"112", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"64", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"112", " ", "d", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"64", " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"164", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"880", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"1472", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"312", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"1056", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"164", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"880", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"1472", " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"84", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"416", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"576", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"456", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"224", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"512", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"64", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"256", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"88", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"784", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"1536", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"112", " ", "d", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"64", " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"112", " ", "d", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"64", " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"]}], "+", 
       RowBox[{"464", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"]}], "-", 
       RowBox[{"1248", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"]}], "+", 
       RowBox[{"1152", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
       RowBox[{"312", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
       RowBox[{"1056", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
       RowBox[{"736", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
       RowBox[{"1920", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
       RowBox[{"192", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
       RowBox[{"128", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"472", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"1984", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"3072", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"472", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"1984", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"3072", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "4"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"312", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"1056", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["d", "3"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"320", " ", 
        SuperscriptBox["d", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"1792", " ", "d", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"3200", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Rho]", "1"], " ", 
        SubscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Rho]", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], "3"], " ", 
        SuperscriptBox["Z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"d", "-", "4"}], ")"}], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"d", "-", "4"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"d", "-", "8"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "1"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
          RowBox[{
           SubscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "d"}], "-", "4"}], ")"}], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "4"}], ")"}], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "d"}], "-", "8"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox["d", "4"]}], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
           SuperscriptBox["d", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox["d", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox["d", "4"]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Rho]", "2"], " ", 
           SubscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox["d", "4"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox["d", "3"]}], "+", 
          RowBox[{"16", " ", 
           SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
           SuperscriptBox["d", "3"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox["d", "3"]}], "-", 
          RowBox[{"16", " ", 
           SubscriptBox["\[Rho]", "2"], " ", 
           SubscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox["d", "3"]}], "+", 
          RowBox[{"180", " ", 
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"48", " ", 
           SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"84", " ", 
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"48", " ", 
           SubscriptBox["\[Rho]", "2"], " ", 
           SubscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["q", "4"], " ", "d"}], "+", 
          RowBox[{"64", " ", 
           SubsuperscriptBox["\[Rho]", "4", "2"], " ", "d"}], "-", 
          RowBox[{"416", " ", 
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "2"], " ", "d"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "4"], " ", "d"}], "-", 
          RowBox[{"64", " ", 
           SubscriptBox["\[Rho]", "2"], " ", 
           SubscriptBox["\[Rho]", "4"], " ", "d"}], "+", 
          RowBox[{"672", " ", 
           SuperscriptBox["q", "4"]}], "-", 
          RowBox[{"32", " ", 
           SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
          RowBox[{"576", " ", 
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["d", "4"]}], "-", 
                RowBox[{"27", " ", 
                 SuperscriptBox["d", "3"]}], "+", 
                RowBox[{"144", " ", 
                 SuperscriptBox["d", "2"]}], "-", 
                RowBox[{"372", " ", "d"}], "+", "384"}], ")"}], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["d", "4"]}], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox["d", "3"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["d", "2"]}], "-", 
                RowBox[{"284", " ", "d"}], "+", "640"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "1"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["d", "3"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["d", "2"]}], "-", 
                RowBox[{"212", " ", "d"}], "+", "288"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "4"]}], "+", 
          RowBox[{"32", " ", 
           SubscriptBox["\[Rho]", "2"], " ", 
           SubscriptBox["\[Rho]", "4"]}], "+", 
          RowBox[{
           SubscriptBox["\[Rho]", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SubscriptBox["\[Rho]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"d", "-", "2"}], ")"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Rho]", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"d", "-", "2"}], ")"}], "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["d", "4"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["d", "3"]}], "+", 
                RowBox[{"44", " ", 
                 SuperscriptBox["d", "2"]}], "-", 
                RowBox[{"672", " ", "d"}], "+", "1344"}], ")"}], " ", 
              SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], "3"], "  ", "Z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "1", "3"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SubscriptBox["\[Rho]", "2"], "-", 
             SubscriptBox["\[Rho]", "3"], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["q", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                SubscriptBox["\[Rho]", "3"]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           SubscriptBox["\[Rho]", "1"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "d"}], "-", "8"}], ")"}], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "3"]}], "-", 
             RowBox[{"8", " ", 
              SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Rho]", "3"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"d", "-", "4"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q", "2"], "-", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Rho]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", 
                 SuperscriptBox["q", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"d", "-", "4"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", "  ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "4"}], ")"}], " ", 
              SuperscriptBox["q", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"d", "-", "8"}], ")"}], " ", 
              SubscriptBox["\[Rho]", "1"]}], "+", 
             RowBox[{"d", " ", 
              SubscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
          RowBox[{"4", "  ", "Z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "d", " ", 
              SuperscriptBox["q", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["q", "4"]}], "+", 
             RowBox[{"2", " ", "d", " ", 
              SubscriptBox["\[Rho]", "3"], " ", 
              SuperscriptBox["q", "2"]}], "-", 
             RowBox[{"4", " ", 
              SubscriptBox["\[Rho]", "3"], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{"8", " ", 
              SubscriptBox["\[Rho]", "4"], " ", 
              SuperscriptBox["q", "2"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
             RowBox[{
              SubscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"d", "-", "6"}], ")"}], " ", 
                 SuperscriptBox["q", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "3"]}], "-", 
                RowBox[{"4", " ", 
                 SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["\[Rho]", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "d"}], " ", 
                 SuperscriptBox["q", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "3"]}], "-", 
                RowBox[{"4", " ", 
                 SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "d", " ", 
              SubscriptBox["\[Rho]", "3"], " ", 
              SubscriptBox["\[Rho]", "4"]}], "-", 
             RowBox[{"8", " ", 
              SubscriptBox["\[Rho]", "3"], " ", 
              SubscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["d", "4"], "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["d", "3"]}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["d", "2"]}], "-", 
                RowBox[{"572", " ", "d"}], "+", "816"}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["d", "4"]}], "-", 
                   RowBox[{"29", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["d", "2"]}], "-", 
                   RowBox[{"396", " ", "d"}], "+", "400"}], ")"}], " ", 
                 SuperscriptBox["q", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["d", "4"]}], "+", 
                   RowBox[{"90", " ", 
                    SuperscriptBox["d", "3"]}], "-", 
                   RowBox[{"596", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   RowBox[{"1880", " ", "d"}], "-", "2400"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11", " ", 
                    SuperscriptBox["d", "4"]}], "-", 
                   RowBox[{"158", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                   RowBox[{"852", " ", 
                    SuperscriptBox["d", "2"]}], "-", 
                   RowBox[{"2408", " ", "d"}], "+", "3136"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "1"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["d", "4"], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["d", "3"]}], "+", 
                RowBox[{"156", " ", 
                 SuperscriptBox["d", "2"]}], "-", 
                RowBox[{"528", " ", "d"}], "+", "640"}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
             RowBox[{
              SubscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["d", "4"]}], "-", 
                   RowBox[{"62", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                   RowBox[{"420", " ", 
                    SuperscriptBox["d", "2"]}], "-", 
                   RowBox[{"1256", " ", "d"}], "+", "1408"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "3"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["d", "4"], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["d", "2"]}], "-", 
                   RowBox[{"176", " ", "d"}], "+", "256"}], ")"}], " ", 
                 SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"d", "-", "4"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"d", "-", "2"}], ")"}], "3"], " ", 
                 SuperscriptBox["q", "4"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["d", "2"]}], "-", 
                   RowBox[{"124", " ", "d"}], "+", "280"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "3"], " ", 
                 SuperscriptBox["q", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"d", "-", "6"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2"}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "3", "2"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["d", "4"]}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["d", "3"]}], "-", 
                RowBox[{"428", " ", 
                 SuperscriptBox["d", "2"]}], "+", 
                RowBox[{"1312", " ", "d"}], "-", "1728"}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["d", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Rho]", "4"], " ", 
                 SuperscriptBox["d", "4"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["d", "3"]}], "-", 
                RowBox[{"16", " ", 
                 SubscriptBox["\[Rho]", "4"], " ", 
                 SuperscriptBox["d", "3"]}], "-", 
                RowBox[{"276", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["d", "2"]}], "+", 
                RowBox[{"48", " ", 
                 SubscriptBox["\[Rho]", "4"], " ", 
                 SuperscriptBox["d", "2"]}], "+", 
                RowBox[{"736", " ", 
                 SuperscriptBox["q", "2"], " ", "d"}], "-", 
                RowBox[{"64", " ", 
                 SubscriptBox["\[Rho]", "4"], " ", "d"}], "-", 
                RowBox[{"768", " ", 
                 SuperscriptBox["q", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["d", "4"]}], "-", 
                   RowBox[{"46", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                   RowBox[{"292", " ", 
                    SuperscriptBox["d", "2"]}], "-", 
                   RowBox[{"920", " ", "d"}], "+", "1184"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["d", "4"]}], "-", 
                   RowBox[{"42", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                   RowBox[{"222", " ", 
                    SuperscriptBox["d", "2"]}], "-", 
                   RowBox[{"616", " ", "d"}], "+", "792"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"32", " ", 
                 SubscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
              SubscriptBox["\[Rho]", "1"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["d", "4"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["d", "3"]}], "-", 
                RowBox[{"228", " ", 
                 SuperscriptBox["d", "2"]}], "+", 
                RowBox[{"640", " ", "d"}], "-", "704"}], ")"}], " ", 
              SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
             RowBox[{
              SubscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["\[Rho]", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"d", "-", "2"}], ")"}], "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["d", "4"], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   RowBox[{"64", " ", "d"}], "-", "192"}], ")"}], " ", 
                 SuperscriptBox["q", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["d", "4"]}], "-", 
                   RowBox[{"42", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                   RowBox[{"240", " ", 
                    SuperscriptBox["d", "2"]}], "-", 
                   RowBox[{"664", " ", "d"}], "+", "720"}], ")"}], " ", 
                 SubscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"d", "-", "4"}], ")"}], " ", 
                    SuperscriptBox["q", "4"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"d", "-", "4"}], ")"}], " ", 
                    SubscriptBox["\[Rho]", "4"], " ", 
                    SuperscriptBox["q", "2"]}], "-", 
                   RowBox[{"d", " ", 
                    SubsuperscriptBox["\[Rho]", "4", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"d", "-", "6"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["d", "2"], "-", 
                   RowBox[{"6", " ", "d"}], "+", "8"}], ")"}], " ", 
                 SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
                RowBox[{
                 SubscriptBox["\[Rho]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Rho]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"d", "-", "2"}], ")"}], "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["d", "4"], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["d", "3"]}], "+", 
                    RowBox[{"132", " ", 
                    SuperscriptBox["d", "2"]}], "-", 
                    RowBox[{"480", " ", "d"}], "+", "608"}], ")"}], " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num7b", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"64", " ", 
       SuperscriptBox["A", "4"], " ", 
       SubsuperscriptBox["m", "p", "4"]}]]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"224", " ", "d", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"128", " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"168", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"464", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"448", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"204", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"624", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"704", " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"156", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"528", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"640", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"112", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"64", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"448", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"256", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"80", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"192", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"56", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"156", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"320", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"16", " ", "d", " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"232", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"624", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"576", " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"336", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"928", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"896", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"164", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"880", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"1472", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"112", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"64", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"312", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"1056", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"1280", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"148", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"208", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"68", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"256", " ", "d", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"896", " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"156", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"528", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"640", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"312", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"1056", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"1280", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"112", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"112", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"64", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"84", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"416", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"576", " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"164", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"880", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"1472", " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"112", " ", "d", " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"64", " ", 
       SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"64", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"256", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"152", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"456", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"224", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"512", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"88", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"784", " ", "d", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"1536", " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"]}], "+", 
      RowBox[{"464", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"]}], "-", 
      RowBox[{"1248", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"]}], "+", 
      RowBox[{"1152", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
      RowBox[{"472", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"1984", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
      RowBox[{"3072", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
      RowBox[{"152", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"192", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"128", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
      RowBox[{"736", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"1920", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"312", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1056", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1280", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["m", "2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox["d", "4"]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
          SuperscriptBox["d", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["d", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["d", "4"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["d", "4"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox["d", "3"]}], "+", 
         RowBox[{"16", " ", 
          SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
          SuperscriptBox["d", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["d", "3"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["d", "3"]}], "-", 
         RowBox[{"16", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["d", "3"]}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox["d", "2"]}], "-", 
         RowBox[{"48", " ", 
          SubsuperscriptBox["\[Rho]", "3", "2"], " ", 
          SuperscriptBox["d", "2"]}], "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SuperscriptBox["d", "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["d", "2"]}], "+", 
         RowBox[{"48", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          SuperscriptBox["d", "2"]}], "-", 
         RowBox[{"576", " ", 
          SuperscriptBox["q", "4"], " ", "d"}], "+", 
         RowBox[{"64", " ", 
          SubsuperscriptBox["\[Rho]", "3", "2"], " ", "d"}], "-", 
         RowBox[{"672", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "2"], " ", "d"}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "3"], " ", "d"}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "3"], " ", "d"}], "+", 
         RowBox[{"672", " ", 
          SuperscriptBox["q", "4"]}], "-", 
         RowBox[{"32", " ", 
          SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
         RowBox[{"1344", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["d", "4"]}], "-", 
               RowBox[{"27", " ", 
                SuperscriptBox["d", "3"]}], "+", 
               RowBox[{"144", " ", 
                SuperscriptBox["d", "2"]}], "-", 
               RowBox[{"372", " ", "d"}], "+", "384"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["d", "3"]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["d", "2"]}], "-", 
               RowBox[{"212", " ", "d"}], "+", "288"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "1"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["d", "4"]}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["d", "3"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["d", "2"]}], "-", 
               RowBox[{"284", " ", "d"}], "+", "640"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{"32", " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{
          SubscriptBox["\[Rho]", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "4"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "4"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "4"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "+", 
               RowBox[{"8", " ", "d"}], "-", "36"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"312", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1056", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1280", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "4"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"472", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1984", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3072", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "3"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"320", " ", 
       SuperscriptBox["d", "2"], " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1792", " ", "d", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3200", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubscriptBox["\[Rho]", "1"], " ", 
       SubscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "3"], " ", 
       SuperscriptBox["Z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "d"}], "-", "8"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
          SubscriptBox["\[Rho]", "1"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
         RowBox[{
          SubscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "8"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "d"}], "-", "4"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", "2"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "3"], "  ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "4"}], ")"}], " ", 
            SubsuperscriptBox["\[Rho]", "1", "3"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "3"]}], "-", 
            SubscriptBox["\[Rho]", "4"]}], ")"}], " ", 
          SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             SuperscriptBox["q", "4"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SubscriptBox["\[Rho]", "4"], " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "2", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               SubscriptBox["\[Rho]", "4"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Rho]", "1"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          SubsuperscriptBox["\[Rho]", "2", "3"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          SubsuperscriptBox["\[Rho]", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Rho]", "3"]}], "-", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], " ", 
          SubscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["\[Rho]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SubscriptBox["\[Rho]", "4"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "d"}], "-", "8"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", "2"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["m", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["Z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"d", " ", 
             SubscriptBox["\[Rho]", "1"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "8"}], ")"}], " ", 
             SubscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
         RowBox[{"4", "  ", "Z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "d", " ", 
             SuperscriptBox["q", "4"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["\[Rho]", "3"], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             SubscriptBox["\[Rho]", "4"], " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["\[Rho]", "4"], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             SubscriptBox["\[Rho]", "3"], " ", 
             SubscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["\[Rho]", "3"], " ", 
             SubscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{
             SubscriptBox["\[Rho]", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                SuperscriptBox["q", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["q", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["\[Rho]", "3"]}], "-", 
               RowBox[{"2", " ", "d", " ", 
                SubscriptBox["\[Rho]", "4"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["\[Rho]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SubscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"d", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", "2"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["d", "4"], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["d", "3"]}], "+", 
                 RowBox[{"156", " ", 
                  SuperscriptBox["d", "2"]}], "-", 
                 RowBox[{"528", " ", "d"}], "+", "640"}], ")"}], " ", 
               SubsuperscriptBox["\[Rho]", "1", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["d", "4"], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["d", "3"]}], "+", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["d", "2"]}], "-", 
                  RowBox[{"176", " ", "d"}], "+", "256"}], ")"}], " ", 
                SuperscriptBox["q", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["d", "4"]}], "-", 
                  RowBox[{"90", " ", 
                   SuperscriptBox["d", "3"]}], "+", 
                  RowBox[{"596", " ", 
                   SuperscriptBox["d", "2"]}], "-", 
                  RowBox[{"1880", " ", "d"}], "+", "2400"}], ")"}], " ", 
                SubscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["d", "4"]}], "+", 
                  RowBox[{"62", " ", 
                   SuperscriptBox["d", "3"]}], "-", 
                  RowBox[{"420", " ", 
                   SuperscriptBox["d", "2"]}], "+", 
                  RowBox[{"1256", " ", "d"}], "-", "1408"}], ")"}], " ", 
                SubscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "1"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "4"], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["d", "3"]}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["d", "2"]}], "-", 
               RowBox[{"572", " ", "d"}], "+", "816"}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
            RowBox[{
             SubscriptBox["\[Rho]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"11", " ", 
                   SuperscriptBox["d", "4"]}], "-", 
                  RowBox[{"158", " ", 
                   SuperscriptBox["d", "3"]}], "+", 
                  RowBox[{"852", " ", 
                   SuperscriptBox["d", "2"]}], "-", 
                  RowBox[{"2408", " ", "d"}], "+", "3136"}], ")"}], " ", 
                SubscriptBox["\[Rho]", "4"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["d", "4"]}], "-", 
                  RowBox[{"29", " ", 
                   SuperscriptBox["d", "3"]}], "+", 
                  RowBox[{"156", " ", 
                   SuperscriptBox["d", "2"]}], "-", 
                  RowBox[{"396", " ", "d"}], "+", "400"}], ")"}], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2"}], ")"}], "3"], " ", 
                SuperscriptBox["q", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["d", "3"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["d", "2"]}], "-", 
                  RowBox[{"124", " ", "d"}], "+", "280"}], ")"}], " ", 
                SubscriptBox["\[Rho]", "4"], " ", 
                SuperscriptBox["q", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "6"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"d", "-", "2"}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "4", "2"]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["d", "4"]}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["d", "3"]}], "-", 
               RowBox[{"228", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"640", " ", "d"}], "-", "704"}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["\[Rho]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2"}], ")"}], "4"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "4"], " ", 
                SuperscriptBox["q", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["d", "3"], " ", 
                SuperscriptBox["q", "2"]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["q", "2"]}], "+", 
               RowBox[{"64", " ", "d", " ", 
                SuperscriptBox["q", "2"]}], "-", 
               RowBox[{"192", " ", 
                SuperscriptBox["q", "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["d", "4"]}], "-", 
                  RowBox[{"46", " ", 
                   SuperscriptBox["d", "3"]}], "+", 
                  RowBox[{"292", " ", 
                   SuperscriptBox["d", "2"]}], "-", 
                  RowBox[{"920", " ", "d"}], "+", "1184"}], ")"}], " ", 
                SubscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["d", "4"], " ", 
                SubscriptBox["\[Rho]", "4"]}], "-", 
               RowBox[{"84", " ", 
                SuperscriptBox["d", "3"], " ", 
                SubscriptBox["\[Rho]", "4"]}], "+", 
               RowBox[{"480", " ", 
                SuperscriptBox["d", "2"], " ", 
                SubscriptBox["\[Rho]", "4"]}], "-", 
               RowBox[{"1328", " ", "d", " ", 
                SubscriptBox["\[Rho]", "4"]}], "+", 
               RowBox[{"1440", " ", 
                SubscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
             SubscriptBox["\[Rho]", "1"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["d", "4"]}], "+", 
               RowBox[{"72", " ", 
                SuperscriptBox["d", "3"]}], "-", 
               RowBox[{"428", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"1312", " ", "d"}], "-", "1728"}], ")"}], " ", 
             SubsuperscriptBox["\[Rho]", "2", "2"]}], "+", 
            RowBox[{
             SubscriptBox["\[Rho]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["\[Rho]", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2"}], ")"}], "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["d", "4"]}], "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["d", "3"]}], "-", 
                  RowBox[{"276", " ", 
                   SuperscriptBox["d", "2"]}], "+", 
                  RowBox[{"736", " ", "d"}], "-", "768"}], ")"}], " ", 
                SuperscriptBox["q", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["d", "4"]}], "-", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["d", "3"]}], "+", 
                  RowBox[{"222", " ", 
                   SuperscriptBox["d", "2"]}], "-", 
                  RowBox[{"616", " ", "d"}], "+", "792"}], ")"}], " ", 
                SubscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"d", "-", "4"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2"}], ")"}], "3"], " ", 
                SuperscriptBox["q", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["d", "4"], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["d", "3"]}], "+", 
                  RowBox[{"132", " ", 
                   SuperscriptBox["d", "2"]}], "-", 
                  RowBox[{"480", " ", "d"}], "+", "608"}], ")"}], " ", 
                SubscriptBox["\[Rho]", "4"], " ", 
                SuperscriptBox["q", "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2"}], ")"}], "3"], " ", "d", " ", 
                SubsuperscriptBox["\[Rho]", "3", "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "6"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["d", "2"], "-", 
                  RowBox[{"6", " ", "d"}], "+", "8"}], ")"}], " ", 
                SubsuperscriptBox["\[Rho]", "4", "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2"}], ")"}], "3"], " ", 
                SubscriptBox["\[Rho]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"d", "-", "4"}], ")"}], " ", 
                   SuperscriptBox["q", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"d", "-", "2"}], ")"}], " ", 
                   SubscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9689257777338943`*^9, 
  3.9689257851767178`*^9}},ExpressionUUID->"223988ea-5d75-8f49-9777-\
909f6e05d8cf"]
}, Open  ]]
},
WindowSize->{1152, 687.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>0.7 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"bde71eb8-18c0-d64b-be70-4ed5c9e2caf2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 718, 20, 88, "Text",ExpressionUUID->"3abc71af-8449-d340-b339-43ef946553ed"],
Cell[CellGroupData[{
Cell[1297, 44, 189, 3, 37, "Subsection",ExpressionUUID->"227b0276-c405-7642-a542-9bb6f9015977"],
Cell[1489, 49, 37909, 1086, 839, "Input",ExpressionUUID->"fa28bc5d-c9f7-1948-b64c-0dfec4a692a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39435, 1140, 157, 3, 37, "Subsection",ExpressionUUID->"16b9ac38-37e7-ef40-8274-c5f99a3fdbb8"],
Cell[39595, 1145, 1537, 48, 44, "Input",ExpressionUUID->"794cded1-a193-f346-b073-cd2e7c31756f"],
Cell[41135, 1195, 19733, 544, 261, "Input",ExpressionUUID->"c578d380-f6dd-b74d-ab12-0ec4382cda30"],
Cell[60871, 1741, 24740, 652, 286, "Input",ExpressionUUID->"39544e8e-a316-b640-9187-1bfe6af5b7d5"],
Cell[85614, 2395, 953, 29, 84, "Input",ExpressionUUID->"de854e09-45e3-d345-8ad0-747d7f9d0c7f"],
Cell[86570, 2426, 2313, 72, 158, "Input",ExpressionUUID->"e48f7af5-bced-0347-aa76-4c9fbb8fc060"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88920, 2503, 158, 3, 37, "Subsection",ExpressionUUID->"bfe5b102-5beb-8a4c-bedf-8dced2858a0b"],
Cell[89081, 2508, 11333, 334, 224, "Input",ExpressionUUID->"8c9af777-8d9f-4043-9743-14aadd8c0149"],
Cell[100417, 2844, 63567, 1677, 639, "Input",ExpressionUUID->"b98be236-73de-9e4a-afed-79dcf4dfc67e"],
Cell[163987, 4523, 4787, 139, 143, "Input",ExpressionUUID->"5529b83f-3d99-8349-9309-ed35b42e3dbb"],
Cell[168777, 4664, 4785, 139, 143, "Input",ExpressionUUID->"5bb626ff-12f6-2c4b-b32b-70fd8f41078d"],
Cell[173565, 4805, 115475, 2865, 781, "Input",ExpressionUUID->"223988ea-5d75-8f49-9777-909f6e05d8cf"]
}, Open  ]]
}
]
*)


